Exponential Convergence of Online Enrichment in Localized Reduced Basis Methods

Online enrichment is the extension of a reduced solution space based on the solution of the reduced model. Procedures for online enrichment were published for many localized model order reduction techniques. We show that residual based online enrichment on overlapping domains converges exponentially. Furthermore, we present an optimal enrichment strategy which couples the global reduced space with a local fine space. Numerical experiments on the two dimensional stationary heat equation with high contrast and channels confirm and illustrate the results.

==> anc/buhr_exponential_convergence/LICENSE <==
Copyright (c) 2017, Andreas Buhr
All rights reserved.

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the
following conditions are met:

* Redistributions of source code must retain the above copyright notice, this list of conditions and the following
  disclaimer.
* Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following
  disclaimer in the documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES,
INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY,
WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF
THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/buhr_exponential_convergence/README <==
This archive contains the source code for reproduction of all
results presented in

"Exponential Convergence of Online Enrichment in Localized Reduced Basis Methods"
by Andreas Buhr

In order to execute the code on a freshly installed
Ubuntu 16.04.3 LTS system, enter the following lines into
a shell:

sudo apt-get install python-pip python-virtualenv python-numpy python-scipy python-pyside cython python-matplotlib python-dev python git python-pil
export PATH_TO_VIRTUALENV=~/pymor-virtualenv
virtualenv --system-site-packages $PATH_TO_VIRTUALENV
source $PATH_TO_VIRTUALENV/bin/activate
pip install git+https://github.com/pymor/pymor.git@0.4.x
pip install git+https://github.com/sdrave/simdb.git@336c9f302f76226e0f2983664126e60c7b042982
export SIMDB_PATH=~/pymor-simdb

To reproduce Figure 2, run
python create_full_solution.py
-> result will be in solution.png

To reproduce Figure 5 to 7, run
python experiment_residual_based.py
python experiment_globally_coupled.py
python postprocessing_residual_based.py
python postprocessing_globally_coupled.py
-> errors.dat will contain relative energy-, h1- and l2-errors for residual based enrichment
-> convergence.dat will contain data for Fig. 6 for residual based enrichment
-> ineq.dat will contain data for Fig. 7
-> errors_g_c.dat will contain relative energy errors for globally coupled enrichment
-> convergence_g_c.dat will contain data for Fig. 6 for globally coupled enrichment


==> anc/buhr_exponential_convergence/create_full_solution.py <==
import matplotlib.pyplot as plt

from my_discretize_elliptic_cg import discretize_elliptic_cg
from pymor.grids.constructions import flatten_grid

from problems import h_problem


resolution = 200

p = h_problem()
diameter = 1./resolution
d, data = discretize_elliptic_cg(p, diameter=diameter)

u = d.solve()
grid = data["grid"]

subentities, coordinates, entity_map = flatten_grid(grid)
myfigure = plt.figure()
myfigure.clear()

axis = myfigure.gca()
axis.set_aspect(1)
axis.get_xaxis().set_visible(False)
axis.get_yaxis().set_visible(False)
pvariable = axis.tripcolor(coordinates[:, 0], coordinates[:, 1], subentities, u.data[0],
                           shading="gouraud", cmap="RdYlBu_r")
myfigure.set_size_inches(3, 2)
myfigure.colorbar(pvariable)
myfigure.savefig("solution.png", dpi=300, pad_inches=1)


==> anc/buhr_exponential_convergence/experiment_globally_coupled.py <==
import copy
import numpy as np

import simdb.run as sdb
from problems import h_problem
from lrb_operator_projection import LRBOperatorProjection
from localizer import NumpyLocalizer
from partitioner import build_subspaces, partition_any_grid

from my_discretize_elliptic_cg import discretize_elliptic_cg
#from pymor.discretizers.elliptic import discretize_elliptic_cg
from pymor.vectorarrays.numpy import NumpyVectorSpace
from pymor.discretizations.basic import StationaryDiscretization
from pymor.domaindescriptions.boundarytypes import BoundaryType
from pymor.operators.constructions import induced_norm, VectorFunctional
from pymor.algorithms.basisextension import gram_schmidt_basis_extension

from pymor.operators.numpy import NumpyMatrixOperator
from pymor.vectorarrays.numpy import NumpyVectorArray

import scipy.sparse
from mybmat import mybmat
scipy.sparse.bmat = mybmat




experimentname = "globally_coupled_convergence"
resolution = 200
coarse_grid_resolution = 10
problem = "h"
contrast=1e5

sdb.new_dataset(experimentname,
                problem=problem,
                contrast=contrast,
                resolution=resolution,
                coarse_grid_resolution=coarse_grid_resolution)

if problem == "h":
    p = h_problem(contrast=contrast)
else:
    raise "wrong problem"

diameter = 1./resolution
d, data = discretize_elliptic_cg(p, diameter=diameter)

# hack for more numerical stability
dirichlet_dofs = data['boundary_info'].dirichlet_boundaries(2)
for op in d.operator.operators:
    op.assemble()._matrix[dirichlet_dofs, dirichlet_dofs] *= 1e5
    d.rhs.assemble()._matrix[:, dirichlet_dofs] *= 1e5


op = d.operator.assemble()
rhs = d.rhs.assemble()
grid = data["grid"]

subspaces, subspaces_per_codim = build_subspaces(
    *partition_any_grid(grid, num_intervals=(coarse_grid_resolution, coarse_grid_resolution))
     )
localizer = NumpyLocalizer(d.solution_space, subspaces['dofs'])

spaces = [subspaces[s_id]["env"] for s_id in subspaces_per_codim[2]]
assert len(spaces) == 81

bases = {}
empty_bases = {}
for space in spaces:
    space_size = len(localizer.join_spaces(space))
    bases[space] = NumpyVectorSpace(space_size).empty()
    empty_bases[space] = NumpyVectorSpace(space_size).empty()


operator_reductor = LRBOperatorProjection(op, rhs, localizer, spaces, bases, spaces, bases)

full_energy_product = copy.deepcopy(d.operator.assemble())
d_indices = np.nonzero(data["boundary_info"].mask(BoundaryType("dirichlet"), 2))[0]
if len(d_indices):
    full_energy_product._matrix[d_indices,:] *= 0
    full_energy_product._matrix[:,d_indices] *= 0
    full_energy_product._matrix[d_indices, d_indices] = 1
    full_energy_product._matrix.eliminate_zeros()

energy_norm = induced_norm(full_energy_product)
def energy_riesz(vec):
    return full_energy_product.apply_inverse(vec)

energy_products = {}
for space in spaces:
    energy_products[space] = localizer.localize_operator(full_energy_product, space, space)

u = d.solve()

debugout = open("debugout.txt", "w")

extensions = NumpyVectorSpace(op.source.dim).empty()

for iteration in range(700):
    rop = operator_reductor.get_reduced_operator()
    rrhs = operator_reductor.get_reduced_rhs()
    rd = StationaryDiscretization(rop,rrhs,cache_region=None)
    ru = operator_reductor.reconstruct_source(rd.solve())
    error = u - ru
    residual = rhs.as_vector() - op.apply(ru)
    # error is riesz representative of residual in energy norm
    #assert np.abs((energy_norm(error) - energy_norm(energy_riesz(residual))) / np.abs(energy_norm(error))) < 1e-5

    max_shift = 0.
    max_shift_space = None
    for space in spaces:
        operator_reductor.set_source_basis(space, None)
        operator_reductor.set_range_basis(space, None)
        lp_op = operator_reductor.get_reduced_operator()
        lp_rhs = operator_reductor.get_reduced_rhs()
        lp_d = StationaryDiscretization(lp_op, lp_rhs, cache_region=None)
        lp_u = operator_reductor.reconstruct_source(lp_d.solve())
        lp_shift = ru - lp_u
        lp_shift_norm = energy_norm(lp_shift)[0]

        operator_reductor.set_source_basis(space, bases[space])
        operator_reductor.set_range_basis(space, bases[space])
        #print("error in {} is {}".format(space, energy_norm(lp_error)))
        if lp_shift_norm > max_shift:
            max_shift = lp_shift_norm
            max_shift_space = space

    e_space = max_shift_space
    print("einriching{}".format(e_space))

    operator_reductor.set_source_basis(e_space, None)
    operator_reductor.set_range_basis(e_space, None)
    e_operator = operator_reductor.get_reduced_operator()
    e_rhs = operator_reductor.get_reduced_rhs()

    e_d = StationaryDiscretization(e_operator, e_rhs, cache_region=None)
    u_l = operator_reductor.reconstruct_source_part(e_d.solve(), e_space)

    norm_u_l = induced_norm(energy_products[e_space])(u_l)[0]

    e_basis = bases[e_space]
    try:
        gram_schmidt_basis_extension(e_basis, u_l, product=energy_products[e_space], copy_basis=False)
    except:
        break

    operator_reductor.set_source_basis(e_space, e_basis)
    operator_reductor.set_range_basis(e_space, e_basis)

    sdb.append_values(
        error_energy_norm=energy_norm(error)[0],
        error_h1_norm=d.h1_norm(error)[0],
        error_l2_norm=d.l2_norm(error)[0],
        residual_dual_norm=energy_norm(energy_riesz(residual))[0],
        norm_u_l=norm_u_l,
        )
        
    print("Fehler: {}".format(energy_norm(error)))
    debugout.write("{}\n".format(energy_norm(error)[0]))
    debugout.flush()
    sdb.flush()


==> anc/buhr_exponential_convergence/experiment_residual_based.py <==
import copy
import numpy as np

import simdb.run as sdb
from problems import h_problem
from lrb_operator_projection import LRBOperatorProjection
from localizer import NumpyLocalizer
from partitioner import build_subspaces, partition_any_grid

from my_discretize_elliptic_cg import discretize_elliptic_cg
#from pymor.discretizers.elliptic import discretize_elliptic_cg
from pymor.vectorarrays.numpy import NumpyVectorSpace
from pymor.discretizations.basic import StationaryDiscretization
from pymor.domaindescriptions.boundarytypes import BoundaryType
from pymor.operators.constructions import induced_norm, VectorFunctional
from pymor.algorithms.basisextension import gram_schmidt_basis_extension
experimentname = "exponential_convergence"
resolution = 200
coarse_grid_resolution = 10
problem = "h"
contrast=1e5

sdb.new_dataset(experimentname,
                problem=problem,
                contrast=contrast,
                resolution=resolution,
                coarse_grid_resolution=coarse_grid_resolution)

if problem == "h":
    p = h_problem(contrast=contrast)
else:
    raise "wrong problem"

diameter = 1./resolution
d, data = discretize_elliptic_cg(p, diameter=diameter)

# hack for more numerical stability
dirichlet_dofs = data['boundary_info'].dirichlet_boundaries(2)
for op in d.operator.operators:
    op.assemble()._matrix[dirichlet_dofs, dirichlet_dofs] *= 1e5
    d.rhs.assemble()._matrix[:, dirichlet_dofs] *= 1e5


op = d.operator.assemble()
rhs = d.rhs.assemble()
grid = data["grid"]

subspaces, subspaces_per_codim = build_subspaces(
    *partition_any_grid(grid, num_intervals=(coarse_grid_resolution, coarse_grid_resolution))
     )
localizer = NumpyLocalizer(d.solution_space, subspaces['dofs'])

spaces = [subspaces[s_id]["env"] for s_id in subspaces_per_codim[2]]
assert len(spaces) == 81

bases = {}
for space in spaces:
    space_size = len(localizer.join_spaces(space))
    bases[space] = NumpyVectorSpace(space_size).empty()


operator_reductor = LRBOperatorProjection(op, rhs, localizer, spaces, bases, spaces, bases)

full_energy_product = copy.deepcopy(d.operator.assemble())
d_indices = np.nonzero(data["boundary_info"].mask(BoundaryType("dirichlet"), 2))[0]
if len(d_indices):
    full_energy_product._matrix[d_indices,:] *= 0
    full_energy_product._matrix[:,d_indices] *= 0
    full_energy_product._matrix[d_indices, d_indices] = 1
    full_energy_product._matrix.eliminate_zeros()

energy_norm = induced_norm(full_energy_product)
def energy_riesz(vec):
    return full_energy_product.apply_inverse(vec)

energy_products = {}
for space in spaces:
    energy_products[space] = localizer.localize_operator(full_energy_product, space, space)

u = d.solve()

debugout = open("debugout.txt", "w")


for iteration in range(700):
    rop = operator_reductor.get_reduced_operator()
    rrhs = operator_reductor.get_reduced_rhs()
    rd = StationaryDiscretization(rop,rrhs,cache_region=None)
    ru = operator_reductor.reconstruct_source(rd.solve())
    error = u - ru
    residual = rhs.as_vector() - op.apply(ru)
    # error is riesz representative of residual in energy norm
    #assert np.abs((energy_norm(error) - energy_norm(energy_riesz(residual))) / np.abs(energy_norm(error))) < 1e-5

    local_residuals=[induced_norm(energy_products[space])(energy_products[space].apply_inverse(localizer.localize_vector_array(residual, space)))[0] for space in spaces]
    
    k = np.argmax(local_residuals)
    e_space = spaces[k]
    e_operator = localizer.localize_operator(op,e_space,e_space)
    e_rhs = VectorFunctional(localizer.localize_vector_array(residual, e_space))

    e_d = StationaryDiscretization(e_operator, e_rhs, cache_region=None)
    u_l = e_d.solve()
    norm_u_l = induced_norm(energy_products[e_space])(u_l)[0]
    assert norm_u_l == local_residuals[k]

    e_basis = bases[e_space]
    try:
        gram_schmidt_basis_extension(e_basis, u_l, product=energy_products[e_space], copy_basis=False)
    except:
        break

    operator_reductor.set_source_basis(e_space, e_basis)
    operator_reductor.set_range_basis(e_space, e_basis)

    sdb.append_values(
        error_energy_norm=energy_norm(error)[0],
        error_h1_norm=d.h1_norm(error)[0],
        error_l2_norm=d.l2_norm(error)[0],
        residual_dual_norm=energy_norm(energy_riesz(residual))[0],
        local_residuals=local_residuals,
        norm_u_l=norm_u_l,
        )
        
    print("Fehler: {}".format(energy_norm(error)))
    debugout.write("{}\n".format(energy_norm(error)[0]))
    debugout.flush()
    sdb.flush()


==> anc/buhr_exponential_convergence/localizer.py <==
from __future__ import absolute_import, division, print_function

from itertools import product

import numpy as np
from scipy.sparse import issparse

from pymor.core.interfaces import ImmutableInterface
from pymor.operators.constructions import LincombOperator, VectorArrayOperator
from pymor.operators.numpy import NumpyMatrixOperator
from pymor.vectorarrays.numpy import NumpyVectorArray


class NumpyLocalizer(ImmutableInterface):

    def __init__(self, space, subspaces):
        assert space.type == NumpyVectorArray
        assert all(isinstance(s, np.ndarray) for s in subspaces)
        assert all(s.ndim == 1 for s in subspaces)
        self.space = space
        self.subspaces = subspaces
        self.subspace_dims = np.array(map(len, subspaces))
        self.subspace_map = np.zeros(self.space.dim, dtype=np.int32)
        for i, dofs in enumerate(subspaces):
            self.subspace_map[dofs] = i
        self._non_zeros = {}
        self._resultcache = {}

        def check_subspaces():
            if not all(len(np.unique(s)) == len(s) for s in subspaces):
                i, _ = next(i for i, s in enumerate if not len(np.unique(s)) == len(s))
                raise AssertionError('{}-th subspace contains repeated DOFs'.format(i))
            space = np.concatenate(tuple(subspaces))
            unique_space = np.unique(space)
            assert len(space) == len(unique_space)
            assert unique_space[0] == 0
            assert unique_space[-1] == len(space) - 1 == self.space.subtype - 1
            return True

        assert check_subspaces()

    def join_spaces(self, subspace_ind):
        r = []
        for i in subspace_ind:
            r.extend(self.subspaces[i])
        return r

    def localize_vector_array(self, va, ind):
        assert isinstance(va, NumpyVectorArray)
        subspace = self.join_spaces(ind)
        a = va._array[:, subspace]
        return NumpyVectorArray(a, copy=False)

    def to_space(self, va, ind, target_ind):
        dims = self.subspace_dims[list(ind)]
        target_dims = self.subspace_dims[list(target_ind)]
        offsets = np.cumsum(np.insert(dims, [0], [0]))
        target_offsets = np.cumsum(np.insert(target_dims, [0], [0]))
        num_vectors = len(va.data)
        resultdata = np.zeros((num_vectors, target_offsets[-1]))
        for i, space_id in enumerate(ind):
            if space_id in target_ind:
                target_i = target_ind.index(space_id)
                resultdata[:, target_offsets[target_i]:target_offsets[target_i+1]] = va.data[:, offsets[i]:offsets[i+1]]
        return NumpyVectorArray(resultdata, copy=False)

    def globalize_vector_array_add_inplace(self, r, va, ind):
        assert isinstance(va, NumpyVectorArray)
        subspace = self.join_spaces(ind)
        r.data[:, subspace] += va.data

    def globalize_vector_array(self, va, ind, sub_ind=None):
        assert isinstance(va, NumpyVectorArray)
        r = self.space.zeros(len(va))
        if sub_ind is None:
            subspace = self.join_spaces(ind)
            r.data[:, subspace] = va.data
        else:
            dims = self.subspace_dims[list(ind)]
            for space_id in sub_ind:
                i = ind.index(space_id)
                offset = np.sum(dims[:i]) if i else 0
                r.data[:, self.subspaces[ind[i]]] = va.data[:, offset:offset + dims[i]]

        return NumpyVectorArray(r, copy=False)

    def localize_operator(self, op, range_ind, source_ind):
        if isinstance(op, VectorArrayOperator):
            assert range_ind is None
            source_ind = tuple(source_ind)
            source_subspace = self.join_spaces(source_ind)
            a = NumpyVectorArray(op._array.data[:, source_subspace])
            result = VectorArrayOperator(a, transposed=op.transposed,
                                         name='{}-{}-{}'.format(op.name, source_ind, range_ind))
            return result

        if isinstance(op, NumpyMatrixOperator):
            # special case for functionals
            if range_ind is None:
                source_ind = tuple(source_ind)
                source_subspace = self.join_spaces(source_ind)
                m = op._matrix[:, source_subspace]
                result = NumpyMatrixOperator(m, name='{}-{}-{}'.format(op.name, source_ind, range_ind))
                return result

            source_ind = tuple(source_ind)
            range_ind = tuple(range_ind)
            op_id = getattr(op, 'sid', op.uid)
            identification_key = (op_id, source_ind, range_ind)
            if identification_key in self._resultcache:
                return self._resultcache[identification_key]

            if op_id not in self._non_zeros:
                # FIXME also handle dense case
                M = op._matrix.tocoo()
                incidences = np.empty(len(M.col), dtype=[('row', np.int32), ('col', np.int32)])
                incidences['row'] = self.subspace_map[M.row]
                incidences['col'] = self.subspace_map[M.col]
                incidences = np.unique(incidences)
                self._non_zeros[op_id] = set(incidences.tolist())

            non_zeros = self._non_zeros[op_id]
            if all((ri, si) not in non_zeros for si, ri in product(source_ind, range_ind)):
                return None

            source_subspace = self.join_spaces(source_ind)
            range_subspace = self.join_spaces(range_ind)
            if issparse(op._matrix):
                m = op._matrix.tocsc()[:, source_subspace][range_subspace, :]
            else:
                m = op._matrix[:, source_subspace][range_subspace, :]

            result = NumpyMatrixOperator(m, name='{}-{}-{}'.format(op.name, source_ind, range_ind))
            self._resultcache[identification_key] = result
            return result

        elif isinstance(op, LincombOperator):
            ops = [self.localize_operator(o, range_ind, source_ind) for o in op.operators]
            return LincombOperator(ops, op.coefficients)
        else:
            print("op is ", op)
            raise NotImplementedError

    def localize_localizer(self, ind):
        return NumpyLocalizer(self.space, [self.subspaces[i] for i in ind])


==> anc/buhr_exponential_convergence/lrb_operator_projection.py <==
import numpy as np

from pymor.operators.constructions import LincombOperator, VectorFunctional
from pymor.operators.numpy import NumpyMatrixOperator
from pymor.vectorarrays.numpy import NumpyVectorArray

import scipy.sparse
from mybmat import mybmat
scipy.sparse.bmat = mybmat


class LRBOperatorProjection:
    def __init__(self, operator, rhs, localizer, range_spaces, range_bases, source_spaces, source_bases):
        self.range_spaces = [self._consolidate_space(s) for s in range_spaces]
        self.range_bases = [range_bases[s] for s in self.range_spaces]
        self.source_spaces = [self._consolidate_space(s) for s in source_spaces]
        self.source_bases = [source_bases[s] for s in self.source_spaces]
        self.l = localizer
        self.operator = operator
        self.rhs = rhs

        self.localized_operators = {}
        self.reduced_localized_operators = {}

        def generate_localized_operators(op):
            if isinstance(op, LincombOperator):
                for iop in op.operators:
                    generate_localized_operators(iop)
                return

            assert isinstance(op, NumpyMatrixOperator)
            for range_space in self.range_spaces:
                for source_space in self.source_spaces:
                    lop = self.l.localize_operator(op, range_space, source_space)
                    if lop:
                        identification_key = (op.uid, source_space, range_space)
                        self.localized_operators[identification_key] = lop

        generate_localized_operators(self.operator)

        self.reduction_todo_list = set(self.localized_operators.keys())
        self._generate_reduced_localized_operators()

        self.dirty_range_spaces = []
        self.dirty_source_spaces = []

    def set_range_basis(self, space, basis):
        space = self._consolidate_space(space)
        assert space in self.range_spaces
        self.range_bases[self.range_spaces.index(space)] = basis
        self.dirty_range_spaces.append(space)

    def set_source_basis(self, space, basis):
        space = self._consolidate_space(space)
        assert space in self.source_spaces
        self.source_bases[self.source_spaces.index(space)] = basis
        self.dirty_source_spaces.append(space)

    def get_reduced_operator(self):
        self._generate_reduction_todo_list()
        self._generate_reduced_localized_operators()
        return self._localizedly_project_operator(self.operator)

    def get_reduced_rhs(self):
        return self._localizedly_project_functional(self.rhs)

    def reconstruct_source(self, u):
        assert len(u) == 1
        v = u.data.ravel()
        offset = 0
        r = self.operator.source.zeros()

        for space, basis in zip(self.source_spaces, self.source_bases):
            if basis is None:
                #assert len(space) == 0 das macht doch kein Sinn
                space_dim = len(self.l.join_spaces(space))
                r += self.l.globalize_vector_array(NumpyVectorArray(v[offset:offset + space_dim]), space)
            else:
                space_dim = len(basis)
                r += self.l.globalize_vector_array(basis.lincomb(v[offset:offset + space_dim]), space)
            offset += space_dim

        return r

    def reconstruct_source_part(self, u, target_space):
        assert len(u) == 1
        v = u.data.ravel()
        offset = 0

        for space, basis in zip(self.source_spaces, self.source_bases):
            if basis is None:
                space_dim = len(self.l.join_spaces(space))
                if space == target_space:
                    return NumpyVectorArray(v[offset:offset + space_dim])
            else:
                space_dim = len(basis)
                if space == target_space:
                    return basis.lincomb(v[offset:offset + space_dim])

            offset += space_dim

        raise "das geht so nicht"



    def reconstruct_range(self, u):
        assert len(u) == 1
        v = u.data.ravel()
        offset = 0
        r = self.operator.range.zeros()

        for space, basis in zip(self.range_spaces, self.range_bases):
            if basis is None:
                assert len(space) == 0
                space_dim = len(self.l.join_spaces(space))
                self.l.globalize_vector_array_add_inplace(r, NumpyVectorArray(v[offset:offset + space_dim]), space)
            else:
                space_dim = len(basis)
                self.l.globalize_vector_array_add_inplace(r, basis.lincomb(v[offset:offset + space_dim]), space)
            offset += space_dim

        return r

    def _consolidate_space(self, space):
        if isinstance(space, (int, np.int32)):
            return (space,)
        else:
            return tuple(space)

    def _generate_reduced_localized_operators(self):
        for key in self.reduction_todo_list:
            self.reduced_localized_operators[key] \
                = self.localized_operators[key].projected(self.range_bases[self.range_spaces.index(key[2])],
                                                          self.source_bases[self.source_spaces.index(key[1])])

        self.reduction_todo_list = set()

    def _generate_reduction_todo_list(self):
        for key in self.localized_operators:
            if key[1] in self.dirty_source_spaces or key[2] in self.dirty_range_spaces:
                self.reduction_todo_list.add(key)

    def _localizedly_project_operator(self, op):
        if isinstance(op, LincombOperator):
            ops = [self._localizedly_project_operator(foo) for foo in op.operators]
            return LincombOperator(ops, coefficients=op.coefficients)
        assert op.linear and not op.parametric

        mats = [[None if (op.uid, source_space, range_space) not in self.reduced_localized_operators else
                 self.reduced_localized_operators[(op.uid, source_space, range_space)]._matrix
                 for source_space in self.source_spaces]
                for range_space in self.range_spaces]
        result =  NumpyMatrixOperator(scipy.sparse.bmat(mats).tocsc())
        return result

    def _localizedly_project_functional(self, op):
        if isinstance(op, LincombOperator):
            ops = [self._localizedly_project_functional(foo) for foo in op.operators]
            return LincombOperator(ops, coefficients=op.coefficients)

        assert op.linear and not op.parametric
        v = op.as_vector()

        def project_block(ids, basis):
            o = self.l.localize_vector_array(v, ids)
            if basis is None:
                return o.data
            else:
                return basis.dot(o).T

        mats = [project_block(ids, basis)
                for ids, basis in zip(self.source_spaces, self.source_bases)]

        return VectorFunctional(NumpyVectorArray(np.concatenate(mats, axis=1), copy=False))


==> anc/buhr_exponential_convergence/my_discretize_elliptic_cg.py <==
# This file is part of the pyMOR project (http://www.pymor.org).
# Copyright 2013-2016 pyMOR developers and contributors. All rights reserved.
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

from __future__ import absolute_import, division, print_function


from pymor.analyticalproblems.elliptic import EllipticProblem
from pymor.discretizations.basic import StationaryDiscretization
from pymor.domaindiscretizers.default import discretize_domain_default
from pymor.grids.boundaryinfos import EmptyBoundaryInfo
from pymor.grids.referenceelements import line, triangle, square
from pymor.gui.qt import PatchVisualizer, Matplotlib1DVisualizer
from pymor.operators import cg, fv
from pymor.operators.constructions import LincombOperator


def discretize_elliptic_cg(analytical_problem, diameter=None, domain_discretizer=None,
                           grid=None, boundary_info=None):
    """Discretizes an |EllipticProblem| using finite elements.

    Parameters
    ----------
    analytical_problem
        The |EllipticProblem| to discretize.
    diameter
        If not `None`, `diameter` is passed as an argument to the `domain_discretizer`.
    domain_discretizer
        Discretizer to be used for discretizing the analytical domain. This has
        to be a function `domain_discretizer(domain_description, diameter, ...)`.
        If `None`, |discretize_domain_default| is used.
    grid
        Instead of using a domain discretizer, the |Grid| can also be passed directly
        using this parameter.
    boundary_info
        A |BoundaryInfo| specifying the boundary types of the grid boundary entities.
        Must be provided if `grid` is specified.

    Returns
    -------
    discretization
        The |Discretization| that has been generated.
    data
        Dictionary with the following entries:

            :grid:           The generated |Grid|.
            :boundary_info:  The generated |BoundaryInfo|.
    """

    assert isinstance(analytical_problem, EllipticProblem)
    assert grid is None or boundary_info is not None
    assert boundary_info is None or grid is not None
    assert grid is None or domain_discretizer is None

    if grid is None:
        domain_discretizer = domain_discretizer or discretize_domain_default
        if diameter is None:
            grid, boundary_info = domain_discretizer(analytical_problem.domain)
        else:
            grid, boundary_info = domain_discretizer(analytical_problem.domain, diameter=diameter)

    assert grid.reference_element in (line, triangle, square)

    if grid.reference_element is square:
        DiffusionOperator = cg.DiffusionOperatorQ1
        AdvectionOperator = cg.AdvectionOperatorQ1
        ReactionOperator  = cg.L2ProductQ1
        Functional = cg.L2ProductFunctionalQ1
    else:
        DiffusionOperator = cg.DiffusionOperatorP1
        AdvectionOperator = cg.AdvectionOperatorP1
        ReactionOperator  = cg.L2ProductP1
        Functional = cg.L2ProductFunctionalP1

    p = analytical_problem

    if p.diffusion_functionals is not None or p.advection_functionals is not None or p.reaction_functionals is not None:
        # parametric case
        Li = [DiffusionOperator(grid, boundary_info, diffusion_constant=0, name='boundary_part')]
        coefficients = [1.]

        # diffusion part
        if p.diffusion_functionals is not None:
            Li += [DiffusionOperator(grid, boundary_info, diffusion_function=df, dirichlet_clear_diag=True,
                                     name='diffusion_{}'.format(i))
                   for i, df in enumerate(p.diffusion_functions)]
            coefficients += list(p.diffusion_functionals)
        elif p.diffusion_functions is not None:
            assert len(p.diffusion_functions) == 1
            Li += [DiffusionOperator(grid, boundary_info, diffusion_function=p.diffusion_functions[0],
                                     dirichlet_clear_diag=True, name='diffusion')]
            coefficients.append(1.)

        # advection part
        if p.advection_functionals is not None:
            Li += [AdvectionOperator(grid, boundary_info, advection_function=af, dirichlet_clear_diag=True,
                                     name='advection_{}'.format(i))
                   for i, af in enumerate(p.advection_functions)]
            coefficients += list(p.advection_functionals)
        elif p.advection_functions is not None:
            assert len(p.advection_functions) == 1
            Li += [AdvectionOperator(grid, boundary_info, advection_function=p.advection_functions[0],
                                     dirichlet_clear_diag=True, name='advection')]
            coefficients.append(1.)

        # reaction part
        if p.reaction_functionals is not None:
            Li += [ReactionOperator(grid, boundary_info, coefficient_function=rf, dirichlet_clear_diag=True,
                                    name='reaction_{}'.format(i))
                   for i, rf in enumerate(p.reaction_functions)]
            coefficients += list(p.reaction_functionals)
        elif p.reaction_functions is not None:
            assert len(p.reaction_functions) == 1
            Li += [ReactionOperator(grid, boundary_info, coefficient_function=p.reaction_functions[0],
                                    dirichlet_clear_diag=True, name='reaction')]
            coefficients.append(1.)

        # robin boundaries
        if p.robin_data is not None:
            Li += [cg.RobinBoundaryOperator(grid, boundary_info, robin_data=p.robin_data, order=2, name='robin')]
            coefficients.append(1.)

        L = LincombOperator(operators=Li, coefficients=coefficients, name='ellipticOperator')
    else:
        # unparametric case, not operator for boundary treatment
        Li = []

        # only one operator has diagonal values, all subsequent operators have clear_diag
        dirichlet_clear_diag = False
        # diffusion part
        if p.diffusion_functions is not None:
            assert len(p.diffusion_functions) == 1
            Li += [DiffusionOperator(grid, boundary_info, diffusion_function=p.diffusion_functions[0],
                                     dirichlet_clear_diag=dirichlet_clear_diag, name='diffusion')]
            dirichlet_clear_diag = True

        # advection part
        if p.advection_functions is not None:
            assert len(p.advection_functions) == 1
            Li += [AdvectionOperator(grid, boundary_info, advection_function=p.advection_functions[0],
                                     dirichlet_clear_diag=dirichlet_clear_diag, name='advection')]
            dirichlet_clear_diag = True

        # reaction part
        if p.reaction_functions is not None:
            assert len(p.reaction_functions) == 1
            Li += [ReactionOperator(grid, boundary_info, coefficient_function=p.reaction_functions[0],
                                    dirichlet_clear_diag=dirichlet_clear_diag, name='reaction')]
            dirichlet_clear_diag = True

        # robin boundaries
        if p.robin_data is not None:
            Li += [cg.RobinBoundaryOperator(grid, boundary_info, robin_data=p.robin_data, order=2, name='robin')]

        if len(Li) == 1:
            L = Li[0]
        else:
            L = LincombOperator(operators=Li, coefficients=[1.] * len(Li), name='ellipticOperator')

    F = Functional(grid, p.rhs, boundary_info, dirichlet_data=p.dirichlet_data, neumann_data=p.neumann_data, order=1)

    if grid.reference_element in (triangle, square):
        visualizer = PatchVisualizer(grid=grid, bounding_box=grid.bounding_box(), codim=2)
    elif grid.reference_element is line:
        visualizer = Matplotlib1DVisualizer(grid=grid, codim=1)
    else:
        visualizer = None

    Prod = cg.L2ProductQ1 if grid.reference_element is square else cg.L2ProductP1
    empty_bi = EmptyBoundaryInfo(grid)
    l2_product = Prod(grid, empty_bi, name='l2')
    l2_0_product = Prod(grid, boundary_info, dirichlet_clear_columns=True, name='l2_0')
    h1_semi_product = DiffusionOperator(grid, empty_bi, name='h1_semi')
    h1_0_semi_product = DiffusionOperator(grid, boundary_info, dirichlet_clear_columns=True, name='h1_0_semi')
    products = {'h1': l2_product + h1_semi_product,
                'h1_semi': h1_semi_product,
                'l2': l2_product,
                'h1_0': l2_0_product + h1_0_semi_product,
                'h1_0_semi': h1_0_semi_product,
                'l2_0': l2_0_product}

    parameter_space = p.parameter_space if hasattr(p, 'parameter_space') else None

    discretization = StationaryDiscretization(L, F, products=products, visualizer=visualizer,
                                              parameter_space=parameter_space, name='{}_CG'.format(p.name))

    return discretization, {'grid': grid, 'boundary_info': boundary_info}


def discretize_elliptic_fv(analytical_problem, diameter=None, domain_discretizer=None,
                           grid=None, boundary_info=None):
    """Discretizes an |EllipticProblem| using the finite volume method.

    Parameters
    ----------
    analytical_problem
        The |EllipticProblem| to discretize.
    diameter
        If not `None`, `diameter` is passed as an argument to the `domain_discretizer`.
    domain_discretizer
        Discretizer to be used for discretizing the analytical domain. This has
        to be a function `domain_discretizer(domain_description, diameter, ...)`.
        If `None`, |discretize_domain_default| is used.
    grid
        Instead of using a domain discretizer, the |Grid| can also be passed directly
        using this parameter.
    boundary_info
        A |BoundaryInfo| specifying the boundary types of the grid boundary entities.
        Must be provided if `grid` is specified.

    Returns
    -------
    discretization
        The |Discretization| that has been generated.
    data
        Dictionary with the following entries:

            :grid:           The generated |Grid|.
            :boundary_info:  The generated |BoundaryInfo|.
    """

    assert isinstance(analytical_problem, EllipticProblem)
    assert grid is None or boundary_info is not None
    assert boundary_info is None or grid is not None
    assert grid is None or domain_discretizer is None

    if analytical_problem.advection_functions is not None:
        raise NotImplementedError
    if analytical_problem.reaction_functions is not None:
        raise NotImplementedError
    if analytical_problem.robin_data is not None:
        raise NotImplementedError

    if grid is None:
        domain_discretizer = domain_discretizer or discretize_domain_default
        if diameter is None:
            grid, boundary_info = domain_discretizer(analytical_problem.domain)
        else:
            grid, boundary_info = domain_discretizer(analytical_problem.domain, diameter=diameter)

    p = analytical_problem

    if p.diffusion_functionals is not None:
        Li = [fv.DiffusionOperator(grid, boundary_info, diffusion_function=df, name='diffusion_{}'.format(i))
              for i, df in enumerate(p.diffusion_functions)]
        L = LincombOperator(operators=Li, coefficients=list(p.diffusion_functionals),
                            name='diffusion')

        F0 = fv.L2ProductFunctional(grid, p.rhs, boundary_info=boundary_info, neumann_data=p.neumann_data)
        if p.dirichlet_data is not None:
            Fi = [fv.L2ProductFunctional(grid, None, boundary_info=boundary_info, dirichlet_data=p.dirichlet_data,
                                         diffusion_function=df, name='dirichlet_{}'.format(i))
                  for i, df in enumerate(p.diffusion_functions)]
            F = LincombOperator(operators=[F0] + Fi, coefficients=[1.] + list(p.diffusion_functionals),
                                name='rhs')
        else:
            F = F0

    else:
        assert len(p.diffusion_functions) == 1
        L = fv.DiffusionOperator(grid, boundary_info, diffusion_function=p.diffusion_functions[0],
                                 name='diffusion')

        F = fv.L2ProductFunctional(grid, p.rhs, boundary_info=boundary_info, dirichlet_data=p.dirichlet_data,
                                   diffusion_function=p.diffusion_functions[0], neumann_data=p.neumann_data)

    if grid.reference_element in (triangle, square):
        visualizer = PatchVisualizer(grid=grid, bounding_box=grid.bounding_box(), codim=0)
    elif grid.reference_element is line:
        visualizer = Matplotlib1DVisualizer(grid=grid, codim=0)
    else:
        visualizer = None

    l2_product = fv.L2Product(grid, name='l2')
    products = {'l2': l2_product}

    parameter_space = p.parameter_space if hasattr(p, 'parameter_space') else None

    discretization = StationaryDiscretization(L, F, products=products, visualizer=visualizer,
                                              parameter_space=parameter_space, name='{}_FV'.format(p.name))

    return discretization, {'grid': grid, 'boundary_info': boundary_info}


==> anc/buhr_exponential_convergence/mybmat.py <==
import numpy as np
from scipy.sparse import coo_matrix
from scipy.sparse.sputils import upcast


def mybmat(blocks, format=None, dtype=None):
    blocks = np.asarray(blocks, dtype='object')

    if np.rank(blocks) != 2:
        raise ValueError('blocks must have rank 2')

    M,N = blocks.shape

    block_mask = np.zeros(blocks.shape, dtype=np.bool)
    brow_lengths = np.zeros(blocks.shape[0], dtype=np.intc)
    bcol_lengths = np.zeros(blocks.shape[1], dtype=np.intc)

    # convert everything to COO format
    for i in range(M):
        for j in range(N):
            if blocks[i,j] is not None:
                A = coo_matrix(blocks[i,j])
                blocks[i,j] = A
                block_mask[i,j] = True

                if brow_lengths[i] == 0:
                    brow_lengths[i] = A.shape[0]
                else:
                    if brow_lengths[i] != A.shape[0]:
                        raise ValueError('blocks[%d,:] has incompatible row dimensions' % i)

                if bcol_lengths[j] == 0:
                    bcol_lengths[j] = A.shape[1]
                else:
                    if bcol_lengths[j] != A.shape[1]:
                        raise ValueError('blocks[:,%d] has incompatible column dimensions' % j)


    nnz = sum([A.nnz for A in blocks[block_mask]])
    if dtype is None:
        dtype = upcast(*tuple([A.dtype for A in blocks[block_mask]]))

    row_offsets = np.concatenate(([0], np.cumsum(brow_lengths)))
    col_offsets = np.concatenate(([0], np.cumsum(bcol_lengths)))

    data = np.empty(nnz, dtype=dtype)
    row = np.empty(nnz, dtype=np.intc)
    col = np.empty(nnz, dtype=np.intc)

    nnz = 0
    for i in range(M):
        for j in range(N):
            if blocks[i,j] is not None:
                A = blocks[i,j]
                data[nnz:nnz + A.nnz] = A.data
                row[nnz:nnz + A.nnz] = A.row
                col[nnz:nnz + A.nnz] = A.col

                row[nnz:nnz + A.nnz] += row_offsets[i]
                col[nnz:nnz + A.nnz] += col_offsets[j]

                nnz += A.nnz

    shape = (np.sum(brow_lengths), np.sum(bcol_lengths))
    return coo_matrix((data, (row, col)), shape=shape).asformat(format)


==> anc/buhr_exponential_convergence/partitioner.py <==
from __future__ import absolute_import, division, print_function

import numpy as np

from pymor.grids.tria import TriaGrid

def partition_any_grid(grid, num_intervals=(2,2), codim=2):
    subdomains = [[[] for _ in range(num_intervals[1])] for _ in range(num_intervals[0])]
    x0_edges = [[[] for _ in range(num_intervals[1] - 1)] for _ in range(num_intervals[0])]
    x1_edges = [[[] for _ in range(num_intervals[1])] for _ in range(num_intervals[0] - 1)]
    vertices = [[[] for _ in range(num_intervals[1] - 1)] for _ in range(num_intervals[0] - 1)]
    
    x0_increment = float(grid.x0_width) / num_intervals[0]
    x1_increment = float(grid.x1_width) / num_intervals[1]
    
    def on_x0_boundary(coord):
        x0 = coord[0]
        x0_in_increments = (x0 - grid.x0_range[0]) / x0_increment
        if np.isclose(np.round(x0_in_increments), x0_in_increments) and x0_in_increments > 0.5 and x0_in_increments < num_intervals[0] - 0.5:
            return True
        else:
            return False

    def on_x1_boundary(coord):
        x1 = coord[1]
        x1_in_increments = (x1 - grid.x1_range[0]) / x1_increment
        if np.isclose(np.round(x1_in_increments), x1_in_increments) and x1_in_increments > 0.5 and x1_in_increments < num_intervals[1] - 0.5:
            return True
        else:
            return False
            
    for dofnr, coord in enumerate(grid.centers(codim)):
        if on_x0_boundary(coord):
            if on_x1_boundary(coord):
                vertices[int(np.round((coord[0] - grid.x0_range[0]) / x0_increment) - 1)][int(np.round((coord[1] - grid.x1_range[0]) / x1_increment) - 1)].append(dofnr)
            else:
                x1_edges[int(np.round((coord[0] - grid.x0_range[0]) / x0_increment) - 1)][min(int(np.floor((coord[1] - grid.x1_range[0]) / x1_increment)), num_intervals[1] - 1)].append(dofnr)
        elif on_x1_boundary(coord):
            x0_edges[min(int(np.floor((coord[0] - grid.x0_range[0]) / x0_increment)), num_intervals[0] - 1)][int(np.round((coord[1] - grid.x1_range[0]) / x1_increment) - 1)].append(dofnr)
        else:
            subdomains[min(int(np.floor((coord[0] - grid.x0_range[0]) / x0_increment)), num_intervals[0] - 1)][min(int(np.floor((coord[1] - grid.x1_range[0]) / x1_increment)), num_intervals[1] - 1)].append(dofnr)
            
    def to_np(l):
        return [[np.array(a, dtype=np.dtype('int32')) for a in ab] for ab in l]
        
    return to_np(subdomains), (to_np(x0_edges), to_np(x1_edges)), to_np(vertices)

def partition_tria_grid(grid, num_intervals=(2, 2)):
    assert isinstance(grid, TriaGrid)
    assert not grid.identify_left_right and not grid.identify_bottom_top
    assert grid.num_intervals[0] % num_intervals[0] == 0
    assert grid.num_intervals[1] % num_intervals[1] == 0

    gni = grid.num_intervals
    ni = num_intervals
    gni_per_i = (gni[0] / ni[0], gni[1] / ni[1])

    vertex_numbers = (np.arange((grid.num_intervals[0] + 1) * (grid.num_intervals[1] + 1))
                      .reshape((grid.num_intervals[1] + 1, grid.num_intervals[0] + 1)).T)

    center_vertex_numbers = (np.arange(grid.num_intervals[0] * grid.num_intervals[1])
                             .reshape(grid.num_intervals[1], grid.num_intervals[0]).T) + vertex_numbers.size

    subdomains = np.array([[vertex_numbers[i0 * gni_per_i[0] + 1:(i0 + 1) * gni_per_i[0],
                                           i1 * gni_per_i[1] + 1:(i1 + 1) * gni_per_i[1]].ravel()
                            for i1 in range(ni[1])]
                           for i0 in range(ni[0])])

    subdomain_centers = np.array([[center_vertex_numbers[i0 * gni_per_i[0]:(i0 + 1) * gni_per_i[0],
                                                         i1 * gni_per_i[1]:(i1 + 1) * gni_per_i[1]].ravel()
                                  for i1 in range(ni[1])]
                                 for i0 in range(ni[0])])

    subdomains = np.concatenate((subdomains, subdomain_centers), axis=2)
    del subdomain_centers

    x0_edges = np.array([[vertex_numbers[i0 * gni_per_i[0] + 1:(i0 + 1) * gni_per_i[0],
                                         i1 * gni_per_i[1]].ravel()
                          for i1 in range(ni[1] + 1)]
                         for i0 in range(ni[0])])

    x1_edges = np.array([[vertex_numbers[i0 * gni_per_i[0],
                                         i1 * gni_per_i[1] + 1:(i1 + 1) * gni_per_i[1]].ravel()
                          for i1 in range(ni[1])]
                         for i0 in range(ni[0] + 1)])

    vertices = np.array([[[vertex_numbers[i0 * gni_per_i[0],
                                          i1 * gni_per_i[1]]]
                          for i1 in range(ni[1] + 1)]
                         for i0 in range(ni[0] + 1)])

    return subdomains, (x0_edges, x1_edges), vertices


def merge_domain_boundaries(subdomains, edges, vertices):

    subdomains = [[s for s in sd] for sd in subdomains]
    subdomains[0] = [np.concatenate((s, e)) for s, e in zip(subdomains[0], edges[1][0])]
    subdomains[-1] = [np.concatenate((s, e)) for s, e in zip(subdomains[-1], edges[1][-1])]
    for i in range(len(subdomains)):
        subdomains[i][0] = np.concatenate((subdomains[i][0], edges[0][i][0]))
        subdomains[i][-1] = np.concatenate((subdomains[i][-1], edges[0][i][-1]))
    for i, j in [(0, 0), (0, -1), (-1, 0), (-1, -1)]:
        subdomains[i][j] = np.concatenate((subdomains[i][j], vertices[i][j]))

    x0_edges, x1_edges = edges[0][:, 1:-1], edges[1][1:-1, :]
    x0_edges = [[e for e in ed] for ed in x0_edges]
    x1_edges = [[e for e in ed] for ed in x1_edges]
    x0_edges[0] = [np.concatenate((e, v)) for e, v in zip(x0_edges[0], vertices[0, 1:-1])]
    x0_edges[-1] = [np.concatenate((e, v)) for e, v in zip(x0_edges[-1], vertices[-1, 1:-1])]
    for i in range(len(x1_edges)):
        x1_edges[i][0] = np.concatenate((x1_edges[i][0], vertices[i + 1, 0]))
        x1_edges[i][-1] = np.concatenate((x1_edges[i][-1], vertices[i + 1, -1]))

    vertices = [[v for v in vt] for vt in vertices[1:-1, 1:-1]]

    for thing in [subdomains, x0_edges, x1_edges, vertices]:
        for ab in thing:
            for a in ab:
                a.sort()
        
    return subdomains, (x0_edges, x1_edges), vertices


def build_subspaces(subdomains, edges, vertices):

    dtype = {'names': ['id', 'codim', 'patch', 'cpatch', 'hpatch', 'env', 'cenv', 'henv', 'dofs', 'xenv', 'cxenv'],
             'formats': ['int32', 'int8', 'object', 'object', 'object', 'object', 'object', 'object', 'object', 'object', 'object']}

    sd_x0 = len(subdomains)
    sd_x1 = len(subdomains[0])
    sd = np.zeros((sd_x0, sd_x1), dtype=dtype)

    sd['dofs'] = subdomains
    sd['id'] = np.arange(sd_x0 * sd_x1).reshape((sd_x0, sd_x1))
    sd['codim'] = 0

    x0_ed_x0 = len(edges[0])
    x0_ed_x1 = len(edges[0][0])
    x0_ed = np.zeros((x0_ed_x0, x0_ed_x1), dtype=dtype)

    x0_ed['dofs'] = edges[0]
    x0_ed['id'] = np.arange(x0_ed_x0 * x0_ed_x1).reshape((x0_ed_x0, x0_ed_x1)) + sd.size
    x0_ed['codim'] = 1

    x1_ed_x0 = len(edges[1])
    x1_ed_x1 = len(edges[1][0])
    x1_ed = np.zeros((x1_ed_x0, x1_ed_x1), dtype=dtype)

    x1_ed['dofs'] = edges[1]
    x1_ed['id'] = np.arange(x1_ed_x0 * x1_ed_x1).reshape((x1_ed_x0, x1_ed_x1)) + (sd.size + x0_ed.size)
    x1_ed['codim'] = 1

    vt_x0 = len(vertices)
    vt_x1 = len(vertices[1])
    vt = np.zeros((vt_x0, vt_x1), dtype=dtype)
    vt['dofs'] = vertices
    vt['id'] = np.arange(vt_x0 * vt_x1).reshape((vt_x0, vt_x1)) + (sd.size + x0_ed.size + x1_ed.size)
    vt['codim'] = 2

    for i, s in np.ndenumerate(sd):
        s['patch'] = (s['id'],)
        cpatch = []
        if i[0] > 0:
            cpatch.append(x1_ed['id'][i[0] - 1, i[1]])
        if i[0] + 1 < sd_x0:
            cpatch.append(x1_ed['id'][i])
        if i[1] > 0:
            cpatch.append(x0_ed['id'][i[0], i[1] - 1])
        if i[1] + 1 < sd_x1:
            cpatch.append(x0_ed['id'][i])

        if i[0] > 0 and i[1] > 0:
            cpatch.append(vt['id'][i[0] - 1, i[1] - 1])
        if i[0] > 0 and i[1] + 1 < sd_x1:
            cpatch.append(vt['id'][i[0] - 1, i[1]])
        if i[0] + 1 < sd_x0 and i[1] > 0:
            cpatch.append(vt['id'][i[0], i[1] - 1])
        if i[0] + 1 < sd_x0 and i[1] + 1 < sd_x1:
            cpatch.append(vt['id'][i[0], i[1]])

        s['cpatch'] = tuple(cpatch)
        s['hpatch'] = tuple()

    for i, e in np.ndenumerate(x0_ed):
        patch = [e['id'], sd['id'][i[0], i[1]], sd['id'][i[0], i[1] + 1]]
        e['patch'] = tuple(patch)
        e['hpatch'] = tuple([x for x in patch if not x == e['id']])

        if i[0] > 0:
            patch.extend([sd['id'][i[0] - 1, i[1]], sd['id'][i[0] - 1, i[1] + 1],
                          x0_ed['id'][i[0] - 1, i[1]],
                          x1_ed['id'][i[0] - 1, i[1]], x1_ed['id'][i[0] - 1, i[1] + 1],
                          vt['id'][i[0] - 1, i[1]]])
        if i[0] + 1 < sd_x0:
            patch.extend([sd['id'][i[0] + 1, i[1]], sd['id'][i[0] + 1, i[1] + 1],
                          x0_ed['id'][i[0] + 1, i[1]],
                          x1_ed['id'][i[0], i[1]], x1_ed['id'][i[0], i[1] + 1],
                          vt['id'][i[0], i[1]]])
        e['env'] = tuple(patch)
        e['henv'] = tuple([x for x in patch if not x == e['id']])

    for i, e in np.ndenumerate(x1_ed):
        patch = [e['id'], sd['id'][i[0], i[1]], sd['id'][i[0] + 1, i[1]]]
        e['patch'] = tuple(patch)
        e['hpatch'] = tuple([x for x in patch if not x == e['id']])

        if i[1] > 0:
            patch.extend([sd['id'][i[0], i[1] - 1], sd['id'][i[0] + 1, i[1] - 1],
                          x1_ed['id'][i[0], i[1] - 1],
                          x0_ed['id'][i[0], i[1] - 1], x0_ed['id'][i[0] + 1, i[1] - 1],
                          vt['id'][i[0], i[1] - 1]])
        if i[1] + 1 < sd_x1:
            patch.extend([sd['id'][i[0], i[1] + 1], sd['id'][i[0] + 1, i[1] + 1],
                          x1_ed['id'][i[0], i[1] + 1],
                          x0_ed['id'][i[0], i[1]], x0_ed['id'][i[0] + 1, i[1]],
                          vt['id'][i[0], i[1]]])
        e['env'] = tuple(patch)
        e['henv'] = tuple([x for x in patch if not x == e['id']])

    for i, v in np.ndenumerate(vt):
        v['patch'] = tuple(np.concatenate(([v['id']],
                                           sd['id'][i[0]:i[0] + 2, i[1]:i[1] + 2].ravel(),
                                           x0_ed['id'][i[0]:i[0] + 2, i[1]],
                                           x1_ed['id'][i[0], i[1]:i[1] + 2])))
        v['env'] = v['patch']
        v['hpatch'] = tuple([x for x in v['patch'] if not x == v['id']])
        v['henv'] = tuple([x for x in v['env'] if not x == v['id']])

    subspaces = np.concatenate((sd.ravel(), x0_ed.ravel(), x1_ed.ravel(), vt.ravel()))
    subspaces_per_codim = (sd['id'].ravel(),
                           np.concatenate((x0_ed['id'].ravel(), x1_ed['id'].ravel())),
                           vt['id'].ravel())

    for s in subspaces:
        if s['codim'] == 0:
            s['env'] = tuple(set(i
                                 for k in s['cpatch'] if subspaces[k]['codim'] == 1
                                 for i in subspaces[k]['env']))
            s['henv'] = tuple([x for x in s['env'] if not x == s['id']])
        else:
            s['cpatch'] = tuple(set(i
                                    for k in s['patch'] if subspaces[k]['codim'] == 0
                                    for i in subspaces[k]['cpatch'] if i not in s['patch']))
        s['cenv'] = tuple(set(i
                              for k in s['env'] if subspaces[k]['codim'] == 0
                              for i in subspaces[k]['cpatch'] if i not in s['env']))

        s['xenv'] = tuple(set(i
                              for k in s['cenv'] if subspaces[k]['codim'] == 1
                              for i in subspaces[k]['env'])
                          | set(s['env']))
        
        s['cxenv'] = tuple(set(i
                               for k in s['xenv'] if subspaces[k]['codim'] == 0
                               for i in subspaces[k]['cpatch'] if i not in s['xenv']))

    # sort all:
    for x in subspaces:
        for spacename in ['patch', 'cpatch', 'hpatch', 'env', 'cenv', 'henv', 'xenv', 'cxenv']:
            s[spacename] = tuple(sorted(s[spacename]))

    return subspaces, subspaces_per_codim


==> anc/buhr_exponential_convergence/postprocessing_globally_coupled.py <==
import simdb
import numpy as np

import matplotlib.pyplot as plt

ex_std = simdb.SimulationDatabase().select_last("exponential_convergence")
ex_g_c = simdb.SimulationDatabase().select_last("globally_coupled_convergence")

plt.yscale("log")
plt.plot(
    ex_std.d.error_energy_norm / ex_std.d.error_energy_norm[0]
    , label="online enrichment")
plt.plot(
    ex_g_c.d.error_energy_norm / ex_g_c.d.error_energy_norm[0]
    , label="globally coupled online enrichment")

plt.legend()
plt.show()

relative_energy_error = ex_g_c.d.error_energy_norm / ex_g_c.d.error_energy_norm[0]

open("errors_g_c.dat", "w").writelines(["{}\n".format(a) for a in relative_energy_error])
open("convergence_g_c.dat", "w").writelines(["{}\n".format(e) for e in (1 - relative_energy_error[1:] / relative_energy_error[:-1]) ])


==> anc/buhr_exponential_convergence/postprocessing_residual_based.py <==
import simdb
import numpy as np

import matplotlib.pyplot as plt

ex = simdb.SimulationDatabase().select_last("exponential_convergence")

print ex.p

relative_energy_error = ex.d.error_energy_norm / ex.d.error_energy_norm[0]

relative_h1_error = ex.d.error_h1_norm / ex.d.error_h1_norm[0]

relative_l2_error = ex.d.error_l2_norm / ex.d.error_l2_norm[0]

plt.yscale("log")
plt.plot(relative_energy_error, label="energy")
plt.plot(relative_h1_error, label="h1")
plt.plot(relative_l2_error, label="l2")
plt.legend()
plt.show()

open("errors.dat", "w").writelines(["{} {} {}\n".format(a,b,c) for a,b,c in zip(relative_energy_error, relative_h1_error, relative_l2_error)])

open("convergence.dat", "w").writelines(["{}\n".format(e) for e in (1 - relative_energy_error[1:] / relative_energy_error[:-1]) ])

ineq1 = (ex.d.error_energy_norm**2 - ex.d.norm_u_l**2)[:-1] / (ex.d.error_energy_norm**2)[1:]

ineq2 = ex.d.norm_u_l**2 / ( 1./(ex.p.coarse_grid_resolution-1)**2 * np.sum(ex.d.local_residuals**2, axis=1))

cpuhz = 3.6013e7
ineq3 = cpuhz * np.sum(ex.d.local_residuals**2, axis=1) / ex.d.residual_dual_norm**2

ineq4 = ex.d.residual_dual_norm**2 / ex.d.error_energy_norm**2

rate = ex.d.error_energy_norm[1:] / ex.d.error_energy_norm[:-1]

open("ineq.dat", "w").writelines(
    ["{} {} {}\n".format(a,b,c) for a,b,c in zip(ineq1,ineq2,ineq3)]
)

plt.plot(rate)
plt.plot(np.ones(len(rate)))
plt.show()

plt.yscale("log")
plt.plot(ineq1, label="ineq1")
plt.plot(ineq2, label="ineq2")
plt.plot(ineq3, label="ineq3")
plt.plot(ineq4, label="ineq4")
plt.plot(relative_energy_error, label="error")
plt.legend()
plt.show()

ineq21 = (ex.d.error_energy_norm**2 - ex.d.norm_u_l**2)[:-1] / (ex.d.error_energy_norm**2)[1:]
ineq22 = (ex.d.error_energy_norm**2 - ( 1./(ex.p.coarse_grid_resolution-1)**2 * np.sum(ex.d.local_residuals**2, axis=1))) / (ex.d.error_energy_norm**2 - ex.d.norm_u_l**2)
ineq23 = (ex.d.error_energy_norm**2 - 1./(ex.p.coarse_grid_resolution-1)**2 * 1. / cpuhz * ex.d.residual_dual_norm**2 ) / (ex.d.error_energy_norm**2 - ( 1./(ex.p.coarse_grid_resolution-1)**2 * np.sum(ex.d.local_residuals**2, axis=1)))

plt.ylim(0.9,1.1)
plt.yscale("log")
plt.plot(np.ones(len(ineq23)))
plt.plot(ineq21, label="2.1")
plt.plot(ineq22, label="2.2")
plt.plot(ineq23, label="2.3")
plt.legend()
plt.show()


==> anc/buhr_exponential_convergence/problems.py <==
from __future__ import absolute_import, division, print_function
import os

from pymor.analyticalproblems.elliptic import EllipticProblem
from pymor.domaindescriptions.basic import RectDomain
from pymor.domaindescriptions.boundarytypes import BoundaryType
from pymor.functions.basic import FunctionBase, ConstantFunction
from pymor.operators.constructions import VectorFunctional, LincombOperator, VectorOperator
from pymor.operators.interfaces import OperatorInterface
from pymor.parameters.functionals import ExpressionParameterFunctional
from pymor.parameters.spaces import CubicParameterSpace
from pymor.functions.bitmap import BitmapFunction

import numpy as np

def h_problem(closed_connections=(3, 4), contrast=1e5):
    for i in closed_connections:
        assert i in (1, 2, 3, 4, 5, 6)

    scaling = 1e5

    filepath = os.path.dirname(os.path.realpath(__file__))
    rhsfunction = BitmapFunction(os.path.join(filepath,"rhs.png"), range=(-128./127.*scaling, 127./127.*scaling))
    rhsfunction = rhsfunction
    import pdb
#    pdb.set_trace()
    backgroundfunction = ConstantFunction(1., dim_domain=2)
    coefficientfunction = BitmapFunction(os.path.join(filepath,'h_allopen.png'), range=(1., 0.))
    for i in closed_connections:
        coefficientfunction = coefficientfunction + BitmapFunction(os.path.join(filepath,'h_close'+str(i)+'.png'), range=(1., 0))

    p = EllipticProblem(domain=RectDomain([[0, 0], [1, 1]]),
                        diffusion_functions=(backgroundfunction,
                                             coefficientfunction),
                        diffusion_functionals=(1.,
                                               contrast),
                        rhs=rhsfunction,
                        name="H")
    return p

def poisson_problem():
    backgroundfunction = ConstantFunction(1., dim_domain=2)


    p = EllipticProblem(domain=RectDomain([[0, 0], [1, 1]]),
                        diffusion_functions=(backgroundfunction,),
                        diffusion_functionals=(1.,),
                        rhs=ConstantFunction(1., dim_domain=2),
                        name="poisson")

    return p

